Don't Give Up on Large Optimization Problems; POP Them!

Resource allocation problems in many computer systems can be formulated as mathematical optimization problems. However, finding exact solutions to these problems using off-the-shelf solvers in an online setting is often intractable for "hyper-scale" system sizes with tight SLAs, leading system designers to rely on cheap, heuristic algorithms. In this work, we explore an alternative approach that reuses the original optimization problem formulation. By splitting the original problem into smaller, more tractable problems for subsets of the system and then coalescing resulting sub-allocations into a global solution, we achieve empirically quasi-optimal (within 1.5%) performance for multiple domains with several orders-of-magnitude improvement in runtime. Deciding how to split a large problem into smaller sub-problems, and how to coalesce split allocations into a unified allocation, needs to be performed carefully in a domain-aware way. We show common principles for splitting problems effectively across a variety of tasks, including cluster scheduling, traffic engineering, and load balancing.

==> figures/estore/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Number of shard movements vs. runtime for various configurations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook, we evaluate the impact of splitting larger optimization problems into smaller sub-problems on policy runtime and quality of solution for a load balancing policy that is minimizing the number of shard movements."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import statements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from plotting_utils import plot_runtime_vs_num_shard_movements"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Number of shard movements and runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "labels = ['Original', 'POP-4', 'POP-16', 'Greedy']\n",
    "runtimes = [518.02, 5.41, 0.558, 0.001]\n",
    "all_num_shard_movements = [7.6, 16.69, 20.5, 27.63]\n",
    "plot_runtime_vs_num_shard_movements(\n",
    "    runtimes, all_num_shard_movements, labels,\n",
    "    output_filename=\"num_shards=512.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/estore/plotting_utils.py <==
from matplotlib import pyplot as plt
import matplotlib; matplotlib.font_manager._rebuild()
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.lines as mlines
import matplotlib.patches as mpatches
from matplotlib.ticker import MultipleLocator
import seaborn as sns
from matplotlib import rc
import numpy as np
sns.set_style('ticks')
font = {
    'font.family':'Roboto',
    'font.size': 12,
}
sns.set_style(font)
paper_rc = {
    'lines.linewidth': 3,
    'lines.markersize': 10,
}
sns.set_context("paper", font_scale=2, rc=paper_rc)
current_palette = sns.color_palette()


def plot_runtime_vs_num_shard_movements(runtimes, all_num_shard_movements, labels,
                                        output_filename=None):
    plt.figure(figsize=(6.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    for (runtime, num_shard_movements, label) in zip(
        runtimes, all_num_shard_movements, labels):
        ax.scatter(runtime, num_shard_movements, label=label)
        if label == "Greedy":
            ax.annotate(label, (runtime*0.7, num_shard_movements-6))
        else:
            ax.annotate(label, (runtime*0.3, num_shard_movements-6))

    ax.set_ylabel("Number of shard\nmovements")
    ax.set_xlabel("Runtime (seconds)")
    ax.set_xscale('log')
    ax.set_yticks([0, 10, 20, 30])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(xmin, xmax*1.2)
    plt.ylim(0, ymax*1.15)
    sns.despine()
    
    bbox_props = dict(boxstyle="larrow", ec="k", lw=2, fc="white")
    t = ax.text(0.004, 10, "Better", ha="center", va="center", rotation=45,
                bbox=bbox_props)
    bb = t.get_bbox_patch()
    bb.set_boxstyle("larrow", pad=0.3)
        
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()

==> figures/gavel/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Allocation quality vs. runtime for various configurations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook, we evaluate the impact of splitting larger optimization problems into smaller sub-problems on policy runtime and quality of solution for max-min fairness policies."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import statements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from plotting_utils import plot_runtime_vs_effective_throughput_ratios"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot runtime vs. allocation quality"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Original 1837.2635431289673 1.0 0.0\n",
      "POP-2 173.74952745437622 0.9993083144477002 0.007878515437563764\n",
      "POP-4 24.622868061065674 0.9990209858423391 0.009294896128721591\n",
      "POP-8 4.530709981918335 0.9972380158914118 0.014228200752617187\n",
      "Gandiva 68.3949043750763 0.5257595150336349 0.1640541553053958\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import ast\n",
    "labels = ['Original', 'POP-2', 'POP-4', 'POP-8', 'Gandiva']\n",
    "all_num_sub_clusters = [1, 2, 4, 8]\n",
    "with open('num_jobs=1024.out', 'r') as f:\n",
    "    runtimes = f.readline().strip()\n",
    "    runtimes = ast.literal_eval(runtimes)\n",
    "    all_effective_throughputs = f.readline().strip()\n",
    "    all_effective_throughputs = ast.literal_eval(all_effective_throughputs)\n",
    "\n",
    "plot_runtime_vs_effective_throughput_ratios(\n",
    "    runtimes, all_effective_throughputs, labels,\n",
    "    draw_arrow=True,\n",
    "    output_filename=\"effective_throughput_ratio_and_runtimes/num_jobs=1024.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/gavel/plotting_utils.py <==
from matplotlib import pyplot as plt
import matplotlib; matplotlib.font_manager._rebuild()
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.lines as mlines
import matplotlib.patches as mpatches
from matplotlib.ticker import MultipleLocator
import seaborn as sns
from matplotlib import rc
import numpy as np
sns.set_style('ticks')
font = {
    'font.family':'Roboto',
    'font.size': 12,
}
sns.set_style(font)
paper_rc = {
    'lines.linewidth': 3,
    'lines.markersize': 10,
}
sns.set_context("paper", font_scale=2, rc=paper_rc)
current_palette = sns.color_palette()


def plot_runtime_vs_effective_throughput_ratios(runtimes, all_effective_throughputs, labels,
                                                draw_arrow=False,
                                                output_filename=None):
    plt.figure(figsize=(6.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    job_ids = list(all_effective_throughputs[0].keys())
    for (runtime, effective_throughputs, label) in zip(
        runtimes,
        all_effective_throughputs,
        labels):
        effective_throughput_ratios = np.array([
            effective_throughputs[job_id] / all_effective_throughputs[0][job_id]
            for job_id in job_ids])
        mean = np.mean(effective_throughput_ratios)
        print(label, runtime, mean, np.std(effective_throughput_ratios))
        ax.scatter(runtime, mean, label=label)
        ax.errorbar(runtime, mean, np.std(effective_throughput_ratios))
        if label == "Original":
            ax.annotate(label, (runtime*0.7, mean-0.18))
        else:
            ax.annotate(label, (runtime*1.05, mean-0.18))

    ax.set_ylabel("Allocation quality")
    ax.set_xlabel("Runtime (seconds)")
    sns.despine()
    
    ax.set_xscale('log')
    ax.set_yticks([0.0, 0.25, 0.5, 0.75, 1.0])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(xmin, xmax*1.2)
    plt.ylim(0, ymax*1.15)
    
    if draw_arrow:
        bbox_props = dict(boxstyle="larrow", ec="k", lw=2, fc="white")
        t = ax.text(10, 0.4, "Better", ha="center", va="center", rotation=-45,
                    bbox=bbox_props)
        bb = t.get_bbox_patch()
        bb.set_boxstyle("larrow", pad=0.3)
    
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()

==> figures/traffic_eng/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Total Allocated Flow vs. runtime for various configurations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this notebook, we plot the impact of splitting larger optimization problems into smaller sub-problems on policy runtime and quality of solution for a traffic engineering problem where the goal is to maximize total network flow."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import statements"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from plotting_utils import plot_runtime_vs_flow, plot_num_subproblems_vs_flow\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Number of shard movements and runtime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcgAAADcCAYAAAD0kTHTAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAABRbUlEQVR4nO3dd1xTZ/s/8E/CkCEI4kIcKBpALUNFtG4BBy4QFSyiUhEV0aq1Wmf9usDdigsXKFRAFGS4K3XXvcUBiAqCgkwjI4zz+4Nf8hgTIMGEeb1fr76ex3Puc58rJHDlvs89WAzDMCCEEEKIEHZNB0AIIYTURpQgCSGEEDEoQRJCCCFiUIIkhBBCxKAESQghhIhBCbIWyszMhKWlJXbv3l3ToRBCSINFCbIW2rhxI3g8Xk2HQQghDRolyFrm5s2bePnyJaysrGo6FEIIadAoQcpATk4OAgICMGbMGDx8+FBsmYcPH2Ly5MkwMzODubk5pk+fjlevXgmV4fF4+L//+z/83//9HxQVFashckIIIeWhv8LfITY2FgcPHsSFCxdQWFhYbrm3b9/C1dUVOjo68PDwQGFhIQIDA+Hi4oIzZ86gadOmAIA9e/agd+/eMDU1RVBQUHW9DEIIIWJI3IJ88eKFPOOoccXFxQgLCyv3PJfLRXR0tNCx8PBwPHnyBLNnz8aCBQvKvdbf3x88Hg8BAQFwd3fH3LlzsW/fPmRnZ+PYsWMAgISEBERERGDhwoWyeUGEEEK+i8QtSDs7O7Rs2RKDBg3CoEGD0KdPH6ioqMgztmp14cIFLF26FHFxcViyZInQuby8PLi7u+PJkyfo3r07WrduDQCYNWsWli9fDgAVJtfbt2/D3Nwcurq6gmOmpqbQ09PD3bt3AQBHjhxBWloafvzxRwBlCZvNZiM2NhY7d+6U6WslhBBSOYkTpLu7O27duoXjx4/j2LFjUFZWhqWlpSBh8pNGXTVixAg8f/4cvr6+YLPZ+O233wAA+fn5mDlzJh4/foy//vpL6HXq6OhIVHdKSgqMjY1Fjuvp6eHDhw8AIHj2yPf777+jXbt28PDw+J6XRQghpIokTpD8rj8ul4tbt27h5s2buHnzJtauXYu1a9eiU6dOGDx4cJ3uIly4cCGKiopw4MABKCgowMPDA7NmzcL9+/fx559/VnlkaX5+PtTU1ESOKysrIy8v73vDJoQQIgdSD9Jp3LgxrKysYGVlhfz8fISFhWHHjh2Ii4tDfHx8nU6QALBkyRIUFRXB19cX0dHR+PjxI7Zu3QobG5sq11mVHcW8vb2rfD9CCCHfT+oE+fnzZ1y8eBEXLlzA9evXUVhYiE6dOsHFxQVDhw6VR4zV7rfffsOFCxfw/v172NraYvjw4XK7F5tNM20IIaQ2kjhBhoSE4Pz587h16xaKi4vRtWtXeHh4YOjQodDX15djiNWLx+Nh3rx5SE9PR79+/XD69GkYGRlh5syZVa5TVVVV7DQQHo8ntuuVEEJIzZM4Qf7xxx8AgFatWmHVqlUYMmSI3IKqKUVFRfjll19w9epVbNy4EaNGjcLq1auxbds2sFgsuLu7V6leXV1dvHv3TuT4+/fvYWho+L1hE0IIkQOJ+/d2794NBwcH8Hg8zJkzBzY2Nti0aRPu378vz/iqTXFxMRYsWIBLly7By8sLo0ePBovFwurVqzFhwgRs3boVBw4cqFLdlpaWePz4MRITEwXHHj16hPfv38PS0lJWL4EQQogMsRgpR5CUlpbi7t27+Oeff3Dx4kWkpKRAR0cHVlZWGDp0KPr27SuvWOXq7NmzWLBgATZs2AB7e3uhcwzDYNmyZTh16hTOnj0rdkpLWFgYli5dipCQEJiZmQmde/v2Lezs7KChoYFJkyahtLQUAQEBUFRUxJkzZ6ChoSHPl0YIIaQKpE6QXysuLkZwcDB8fHyQk5MDFouF58+fyzK+avXs2TN07dpV7LnS0lK8fPlS7HxGoOIECZStxbplyxY8efIECgoKsLCwwJIlS9CxY0dZvgRCCCEyInWCTEhIwI0bN3Djxg3cvn0beXl5UFJSgoWFBQYNGgQXFxd5xUoIIYRUG4kT5NKlS3Hjxg2kpaWBYRi0aNECAwcOxKBBg/Djjz9CVVVV3rESQggh1UbiBNmlSxeYmJgIkmJ5XY2EEEJIfSBxgszMzBRsy1RfGBoa4uXLlzUdBiGEkFpI4nmQ/OTI4/Hw33//ITExEWw2G+3bt0ffvn1pg19CCCG1WnJyMqysrDB+/HisX7++0vJSZbUrV65g2bJlyMjIEKwvymKx0KxZM6xfvx4DBgyoWtSkQeCP9P0ai8WCpqYmfvjhB7i6uqJfv35C5zMzM+Hv749z587hw4cP0NDQgKmpKVxdXdGzZ0+hsvwP/7fU1NTQsWNHjBs3DpMmTZJ4eb+CggLExMQgMjISrVq1wurVq8stm5qaCn9/f1y/fh3v37/H/PnzMXXqVInuUxfUtfeOj8vlYtSoUUhNTcXff/8tcl/yP+/fv8fBgwdx+fJlpKeno2nTprCwsMD06dNhZGRU6fU8Hg/Dhg2DsbExdu/eLfX9N27ciIiICAQFBaF9+/ZVeQkyJ3GCfPz4MTw8PKChoQFPT08YGRmhpKQEr169wtGjR+Hp6YmgoKByp0kQwufo6CiYCsMwDFJTUxEWFobp06dj1apVcHZ2BgC8fv0a06dPR3Z2NhwcHNCpUydkZWUhKioKLi4uWLp0KaZMmSJSv4WFBcaNGyf4d2ZmJmJiYrBmzRrcvn0bf/31V4XxPXr0CEePHsX58+cFu62MHz++3PJXrlzBL7/8AgCwtbXF2LFj6+x84MrU9vfuWxs3bkRqamrVX3ADce/ePXh4eIDFYmH8+PFo27YtPnz4gPDwcJw9exZbtmzBsGHDKqxDWVkZ69evl3gbwG/99NNPsLS0RJs2bap0vVwwEpoxYwbTv39/Jj09XeTcp0+fmIEDBzIeHh6SVlcrcDgcwf8/ceIEw+FwhP4zNDRkLCwsmJ9//pm5evWqyPUZGRnM1q1bmaFDhzImJiZM3759GQ8PD+bOnTsiZZOSkkTq53A4jJmZGTNu3DgmMDCQKSkpkTj2vLw8Zv/+/YyjoyNjYWHBzJkzp9JrHj9+zBgbGzPGxsYS30eW+D/jkydPipz7/PkzY21tzZiYmDCZmZlMcXExY29vz3Tv3p2Jj48XKsvj8Rg3NzfG2NiYefLkieA4/2e8bNkykfpLS0uZ+fPnMxwOh7l06VKFcS5ZsoQZPHgws2XLFubixYvl1skwDJOcnMyYmZkxP/30E/Pp0ydJfgx1Ul157752/fp1hsPhMEOGDGE4HI7Y30tS9v4NHDiQGTRoEPPx40eRc3Z2doy5uTmTkpIi9vqSkhKmuLi4OkL9bhV9zsSRuL/iwYMHGD9+PJo1ayZyTkdHB+PGjcO9e/dkmrxrgqOjI7y8vODl5YX169djypQpSExMxPTp0/H3338Lyr1+/RoODg4ICAhA//79sXTpUjg7OyMxMREuLi44cuSI2PotLCwE9Xt5eWHOnDlo1KgR1qxZgwULFkgUY1JSEsaOHYutW7eiadOmmDJlCn766acKr+HxeFi2bBlKSkok/2FUo8aNG2P8+PEoKCjA/fv3ce3aNTx79gxTpkyBgYGBUFklJSWsWbMGAODn5ydR/SwWS9BiuXHjRoVlFy5ciJiYGPz666/gcDgVlt2/fz/YbDZ27NiBJk2aIDs7G6WlpRLFVF/UpveO78uXL1ixYgV69uyJsWPHSvFqGp7IyEikpqZizpw5aNGihdC5xo0bY9WqVfjy5QuCg4MBlG3mbmhoiBMnTmDEiBHo2rUr7t69C6BstsO3c+GTkpIwd+5c9OjRA2ZmZpg6dSoePnwIIyMjLF++XFBu+fLlMDQ0RHJyMgDg1q1bMDQ0RGBgIPbu3Qtra2uYmJjA1tYWoaGhIq/j+fPnmDt3LiwtLWFmZobRo0cjMDDwu34fJe5iLSkpqXBJNA0NDRQUFFQ5kNqiR48eIr9Q06ZNg729PTZt2gRbW1toampi0aJFyM3NxfHjx4X+CLi5ucHDwwPe3t7o3r07unXrJlRX+/bthbqQAGD69OlYuHAhTp8+jcuXL2PgwIHlxldcXIx58+aBy+UiPDxcomcDALBr1y68fv0arVq1Qnp6ukTXVLfGjRsDAAoLCwV/CG1tbcWW1dXVRZcuXXDlyhWp66/sc/rtH4mKnDt3Dl27doW3tzfOnTuHwsJCaGpqwtnZGfPmzWsw25nVlveOb/Pmzfj06RMOHTqEqKgoie/TEPHfhxEjRog9b25uDh0dHVy+fFnoS/y6devg5OQEfX39cnd0ysjIwKRJk5CRkQEHBwcYGxsjLi4Orq6uEu+T6+Pjg+bNm8PZ2RmlpaUICgrCihUroKenhx9//BFAWRexq6srWrZsienTp0NVVRXnz5/H2rVrkZOTgzlz5kjxE/kfiX97ORwOzp8/LzYbl5aW4ty5cyLfFuuL2vQN+fz584iNjcXGjRthaGiInJwcFBUVVXhNbGwsDhw4gBkzZqBdu3YSxVQTrl27BgAwMDBASkoKAEBPT6/c8m3atEFubi6+fPkiUf3Xr18HAHTq1Ok7Iy2TmpqKzMxM3Lp1C0+ePMHSpUuxadMmdO7cGXv27MHmzZtlcp+6oDa9dzdv3kRwcDDmzZtXr7bik5eUlBRoa2tDXV293DJ6enoiz3I3bdqEJUuWwNHRES1bthR7na+vL9LT07Fy5UqsW7cOzs7OWL16teBvpCTatm2L48ePw9XVFdOnT8eOHTsAlK2fzXfhwgW0b98egYGBcHd3h4uLCw4dOgRdXV2cOHFC4nt9S+IWpIuLC3799VfMnj0bs2fPRufOnaGoqIiXL19i165dePToETZs2FDlQGq72vIN+dy5c9DS0sKjR4/w22+/ISsrC0pKSrCxscEff/wBLS0tofJFRUVYunQp9PX14eHhgenTp0sck7xwuVxBK7a0tBQfP35EaGgoYmJiMGDAABgaGoLL5UJBQaHC/TJVVFQE9X39y11QUCDUSs7MzMSVK1ewa9cuNG/eHGPHjgWPx0NOTo5QfRoaGoI6JfHp0ycAgL6+Po4fPy54D0eMGIFRo0YhICAAM2bMqFfzh2v7e5eXl4cVK1agW7ducHV1leVLr7e4XG6lGyaoqKiAy+UKHfvhhx8qrfvSpUvQ1NTEhAkThI6bm5tLHN+QIUOEfi/5jz34X8SAsm7fr2VlZaG4uBitW7f+rkd/EifIkSNH4tWrV9i3b5/IH36GYeDq6iqyC0Z98vU3ZH6XTWXfkJ88eYIvX75U+M2MT9JvyM+ePUN2djYOHz4MV1dXdOjQAVeuXEFYWBhSUlJw9OhRKCgoCMrv3bsXr169QlBQEJSVlSuNozqsWbNG5BukkpISHBwcsGzZMgCAuro6SkpK8Pnz53J/eXk8nqDs16KjoxEdHS1SvlevXlizZg00NTVx69YtkVGUXl5eIt3fFcnPzwcAjB49WpAcgbLRfGPGjIGPjw8ePXqEwYMHS1xnbVfb37tt27bhw4cP2L17t9DvASmfuro6Pnz4UGEZHo8n9BmXVEpKCjgcDpSUlKoangj+nPvi4mKh4ydPnkRAQABevXol+Hx9972kKbxgwQIMHToUkZGRePv2LUpKSqCvr49Ro0bB1NRUJgHVtNr+DTkjIwNKSkoICAgQPH8cMWIESktLcfLkSVy6dEkwn+zFixfw9fXFlClTxO4wUlOmT5+O3r17AwDYbDY0NDRgYGAg9AvI77JJTk4ud1nDlJQUaGhoiPzi9uvXTzAHkcViQVVVFe3bt0fz5s0FZQwNDbF//36h66TdvJr/Hn/7Xn0d/7ffuuu62vze3b17F4GBgZg8eTK0tbUFv2f8qTo5OTmC+X2UPP+nZcuWePXqFXJzc6GpqSm2TEpKClq1aiV13Ww2u1oWkfHx8cHOnTthamqKxYsXQ1dXF8rKyti2bdt37TAldeRdu3at13Mda/s35Ly8PFhaWooMzhk/fjxOnjyJu3fvwsrKCsXFxVi2bBl0dXUxf/58qX4G8mZoaFjpohL9+/dHcHAwIiMjxf6R/fTpE54+fYqhQ4eKnGvVqlWl9WtpaX33whb6+vpgs9lifwH53T/iRn3XZbX5vVu2bBkYhkFAQAACAgJEznt4eAAALl68WLvm2tWw/v374+rVq4iKihLMY/1abGws0tLSYGdnJ3Xdbdu2xbt371BSUiLXLyV///039PT08Pfffwu1Vg8dOvRd9dL6cN+ozd+QAUBVVVVsi4U/8pLfYtm3bx+ePXuGbdu2gcvlCo7zB/Skp6dDQUGh1j4fGzhwIDgcDoKDgzF27FihLwQlJSVYvXo1SktLa3S1Gk1NTQwcOBD//vsv7t69K1ilJS8vD+Hh4WjSpEmtarlXl5p673755RexdUZGRiIqKgpLlixBp06d6t2Xlu81duxY7N+/H3v27MGQIUOgq6srOJefn481a9ZATU0Njo6OUtc9ePBg7N+/H+Hh4UKLbch6SiCLxYKSkpJQazUzMxMJCQkAyh4DslgsqestN0FWtmpCec6dOydROXFLV30rJiam3Od8S5cuRVhYmMjxDh06CI1uklZt/oYMlL2+N2/eiDzb/LbFwl/qaeHChWLr6devH/T09BATE1NhLDVFSUkJ27dvx88//wxHR0eMGzcORkZGyMnJQXR0NOLi4rBkyZIa79pfvnw5Hj58iFmzZmHatGlQVVXFyZMnkZqainXr1jXIbeBq6r0zMTERe/zRo0eC87TUnCgtLS1s374dHh4eGDt2LBwcHNChQwekpaXh5MmT+PjxIzZt2lSlVvf06dMRFRWFVatW4fHjxzAyMsKrV6++a2SpOKNHj8bhw4cxe/ZsDBgwAB8/fsSJEyeQmZkJAMjOzoa2trbU9ZabICubOvC9evToAS8vL7HnDh8+DC6XK/RN5lsfP36EgYEB3NzchI5XNhpLFmqydTN69Ghs3LgRhw8fFnQZAcDRo0cFsQEody3EzZs3Iz4+Hr6+vlKN2KwJnTp1QlhYGA4dOoSLFy/ixIkT0NTUhImJCVauXAkLC4uaDhFt27bFsWPHsHXrVhw+fBgFBQXgcDjYsWNHlb9k1gd14b0j/2NhYYGwsDAcOHAA586dE1qL1c3NTeL51t/S1tbG33//jY0bNyI6OhqRkZEwNTXFxo0bsWDBgiq16sT57bffoKmpiYiICFy7dg1t2rTBzJkzkZubizNnziAhIaFqX47kuKpPlaSlpTHdunVjDh48WGG5ESNGML/++ut33UvcUnPiltISJy4ujunfvz9jYmLCrF69mgkODmZ8fX2Z0aNHM0ZGRoyfn59QeWmXOCpPYWEhM3HiRMbIyIhZuXIlExgYyLi7uzMcDodZtGhRpddPnjy5xpaaI4QQhmGYu3fvMhwOh/H29q7pUCpU7kIBGzduxIsXL74nqVdJYGAgFBUVK1wcGgA+fPgAPT09MAyDnJycal/ei/8N2dnZGTdu3MD69etx5MgRtGnTBkeOHMG0adPkcl9lZWUcPHgQU6dOxaVLl+Dl5YXXr19j/vz58Pb2lss9CSGkKrhcLlavXi0yv5u/VFxt7/IWu2Eyl8uFhYUFfHx8YG1tDQAwNjaGl5dXlUYySaqgoAADBw7EiBEjKtxaiMvlokePHujcuTPev3+PvLw8NGnSBG5ubnB3d5f4frRhMiGEyM+DBw/g4uICPT09jBs3Dqqqqrhy5QquXr2K3r17w8/Pr1Yvxyj2GWTjxo2hoqKCM2fOwMrKCiwWS+J1875HWFgYcnJyRBa7/VZGRgbYbDaUlJSwcuVKsNlshISEYOvWrVBRURG7jQ5/ngwhhJDqYW5ujhMnTsDX1xeHDx9Gbm4udHV1BSuy1ebkCJTTggSAP/74AyEhIdDU1IS2tjbevn2LZs2aVboqjKSjWL/FMAyGDx+ONm3a4ODBg5WW//z5M5SVldGoUSMAZfMOR44cifz8fFy9elWih7/UgiSEEFKeckexLl++HNra2rh27RqysrLAYrFQXFwst9GtMTExePPmTaVTP/i+Ha3KX95r586dSE5ORtu2beURJiGkInmZwJ0DwMO/gaICQEkFMHMGLNwAtdo555ZILusLDwE33yL0XhIKi0rRSImNCT3awqV3e2ir146lLGWp3Bbkt4yMjODt7S23Z5CTJ09Geno6zp49W+Whv0FBQVi9ejVOnDghss2UONSCrL2yC7IR8jIEJ+NPorCkEI0UGsGukx0cDR2hpaJV0+ERcVIeAkcnAHnZQOlXa2GylQE1LeCnUKC1Wc3ERr7b0/c5cPW7jez8IhSV/C9tKCmwoKWqBD/XXuim16QGI5Q9iTuAPT09qzwXpjJPnz7FnTt34OzsLFFy9Pf3h5OTk8hz0Y8fPwKAyI4WslSclYX03XsQb22DuP4DEG9tg/Tde1CclSW3ezY0sRmxsIuwg+9jXyRzk5Gen45kbjJ8H/vCLsIOsRmxNR0i+VZeZlly5KYJJ0eg7N/cNODoxLJypM7J+sKDq99tpHN5QskRAIpKGKRzeXD1v4PsPNksEl5b1IoE6efnB3V1dYl3UtDV1cWDBw+EdhUpLCxEVFQU9PT05LbOYv6zZ3g9egw+7dmDouRkFKenoyg5GZ/27MHr0WOQ/+yZXO7bkGQXZMPjHw9kFGSgqFS4O7+otAgZBRmYc3EOcgpFl9sjNejOgbKWY0XysoA7lY8vILVPwM23yM6v+PFadh4PgTffVlNE1aPGhxB9+PABZ8+exbhx48Rup5KcnIzLly8LzXO0sbGBubk5Fi5ciG3btsHf3x8//fQTkpOT5bYwd3FWFpJmzkLJp0/At89hi4pQ8ulT2fnsbLncv6EIeRmCXF5uhWVyCnMQ8iKkmiIiEnn4t2jL8VulPOBhYPXEQ2Qq9F6SSMvxW0UlDI7dTa6miKpHjSfIw4cPo6SkpNypHQEBAViyZAmSkpIEx9hsNvbs2YNhw4bh2LFj2LJlC4qLi7F9+3aMGTNGLnFmBQWjRMwi4V8ryclBZnCwXO7fUJyMPynScvxWUWkRwuPDqykiIpGiijf6lrocqVUKiyRbiKWgqETOkVQviQfp1EfSDNKJt7ZBUXLl346U2rZBpwsXvje0BmvIsSFIz0+vtFxz1eaImVg7F1pvkP4yBbLeVF5OWx/45ZG8oyEy1n9TDJIy8yst166pGq4srj8bhNd4C7KuYAoLJStXIFk5Il4jhUYyLUeqiZlz2WjVirCVAbPJ1RMPkakJPdpCSaHiAZRKCixM7Fm/9tmkBCkhViPJ/iCzVOgP9/ew62QHJbZShWWU2Eqw72RfTRERiVi4lU3lqIiaNmAxvVrCIbLl0rs9tFQr/r3UUlPG5N7tqymi6lHuQgFWVlZSV8ZisfDPP/98V0C1VZNx4/Bpzx7RATpfU1JCEweH6guqHnI0dETQiyBkFGSUW6ZJoyZwNJJ+81YiR2pNy+Y5Hp1YNlpVZB6kNuAcSosF1FHa6srwc+0lmMohMg9STRl+0yygpVa/FgsotwXJZrOhoKAg9F9qaiqysrJEjmdmZuLjx48V7t9Y12lPcoJCk4onwSo0aYKmTk7VFFH9pKWihd3Wu9FMtZlIS1KJrYRmqs2w22o3mjSqXxOS64XWZoDHTWDg4rJnjY1blf3vwMVlx3VrdnNr8n266TXBhQUD8ItVZ7RrqoYWGo3QrqkafrHqjAsLBtS7RQIAKQbpnDx5Etu2bcOxY8fQqlUroXPJyclwcnLCL7/8ggkTJsglUHmQdiWd/GfPyqZy5OQItySVlKDQpAna7fOFSpcucoi05hVwi/DkSjJe3EhFcVEpFJXYMPpRFz8MaAOVxhV3vVQFfypHeHy4YCUd+072cDRypORICKkWEifI0aNHw9bWFrNnzxZ7fvfu3Th9+jSio6NlGqA8VWWpuZLsbGQGByPnxAkwBYVgqTRCEwcHNHVygoIcV/CpSenvPiN65yMU5BWhtPh/Hxe2IgsqakoY5WmK5u00KqiBEELqnnKfQX7rzZs3UFNTK/e8uro63r6tX6soiKOgpYXms2ah+axZNR1KtSjgFiF65yPk5YpOAi8tZpCXy0P0zkeY9IclVNRl35IkhJCaIvEo1mbNmuHChQtCK9rwlZaW4p9//kHz5s1lGhypeU+uJKMgr+KJ+wV5RXh6+X01RUQIIdVD4gQ5btw43L17F9OmTcM///yD+Ph4JCYm4t9//4Wbmxvu3r2L8ePHyzNWUgNe3EgV6lYVp7SYwfMbKdUUESGEVA+Ju1jnzJmDtLQ0hIaG4s6dO0LnGIaBk5NTuc8nSd1VLOESU5KWI4SQukLiBMlms7F27VpMnjwZ//77L1JSUsBisaCnp4chQ4agU6dO8oyT1BBFJck6GSQtRwghdYXECZLP0NAQhoaG8oiF1EJGP+ri7uk3FXazshVZMP6xdTVGRQgh8ifV1/7c3Fzs3LkTLi4uGDlyJO7duwcASExMREREhFwCJDXrhwFtoKJW8ehUFTUldBuoV00REUJI9ZC4Bfnx40dMmjQJKSkp0NDQAJfLRX5+2erup06dwq5du9CiRQv06dNHbsGS6qfSuGyeY2XzIGmKByGkvpG4Bbl161Z8/vwZwcHBOH36NL5eX2DOnDkwNzeHr6+vXIIkNat5Ow1M+sMSFrYdoNlMBWpNlKHZTAUWth0w6Q9LWiSAEFIvSdyCvHbtGpydnWFmZoZPnz4JnWOxWBgxYgR27Ngh8wBJ7aCiroSetvroaatf06EQQki1kLgFmZeXV+FCAAUFBSiqaKcLQgghpA6ROEF26tQJ169fF3uuuLgYZ86cQceOHWUWGCGEEFKTJE6Q06ZNQ0xMDNatW4f378uWFSsqKkJsbCxmz56N58+fw4m2eiKEEFJPSLybBwD8+eef2LdvHxiGAcMwYLFYAMpW0nFwcMD69evlFqg8VGU3D0IIIQ2DVAkSAF68eIGIiAgkJiaiqKgIrVu3xvDhw9G3b195xSg3lCD/JzExEX5+frh27RrS0tKgrq4Oc3NzuLm5oWfPnoJyJSUliI6ORnBwMN6+fYsvX76gdevWsLKywowZM9Dkq02lf//9d4SHhwvdR0FBATo6Oujduzdmz54t1C3v4+ODnTt3lhtjy5YtceXKFRm+akIIKZ/UK+kYGRnByMhIHrGQGnLt2jXMnTsXampqcHBwQOvWrfHhwweEhYXBxcUF69atg4ODA0pLSzF79mxcvnwZFhYW+Pnnn6Gqqoq4uDgEBgYiOjoaR48eRevWwqvqLF26FJqamgDKnlcnJCTg2LFj+Oeff3D48GGYmJgIlZ81axbat28vEqeqqqr8fgiEEPItRkK///47c+/evXLPnz59mlm7dq2k1dUKHA6npkOocRkZGYylpSVjbW3NZGRkCJ3Lzs5mBg8ezJiamjLp6enMuXPnGA6Hw3h6eorU8+jRI8bY2JiZN2+e4NiSJUsYDofDpKamipR//vw507VrV8bBwUFwbMeOHQyHw2Hu3Lkjw1dICCFVI/EgnfDwcLx7967c8y9fvsSJEydkkrRJ9QkLC0NWVhbmz5+Ppk2bCp1r0qQJJk2ahPz8fFy8eBGJiYkAINTlymdiYoJBgwYhPT1dovsaGRnB0tIST548wefPn7//hRBCiIxV2MV68uRJREZGCv598OBBoX/zFRUV4eHDh9DX15d5gES++FN3rKysxJ6fOHEizM3NoaurK0iQx48fx8iRI9GsWTOhsrt375bq3urq6gCAwsJCaGjQajyEkNqlwgSZnJyMGzduAChbLScuLg5xcXGilSgqgsPh4I8//qhSEEuXLkVYWJjI8Q4dOuDs2bPlXvfw4UNs2bIFT58+BYvFQvfu3bFkyRJwOJwqxdEQffz4ETo6OlBRURF7vkmTJoIWo56eHlxcXBAQEAAbGxuMHDkSNjY26NOnD5SVlaW675cvX/DgwQNoa2uLtFxzcnJEWqJsNhs6OjpS3YMQQr5HhQnS09MTnp6eAMq6xLy9vWFnZyfzID5+/AgDAwO4ubkJHa+oVfH27Vu4urpCR0cHHh4eKCwsRGBgIFxcXHDmzBmRP7pEvIKCAkFLThIrVqyAlZUV/Pz8EB4ejtDQUKipqWH06NHw8PBAq1atRK7JzMyEgoICgLLehjdv3mD37t1IS0vDokWLwGYL9/R7eHiI1KGmpoYHDx5I+eoIIaTqJB7F2rp1a6ipqckliA8fPqBLly4YN26cxNf4+/uDx+MhICAAurq6AIABAwZg4sSJOHbsGGbNmiWXWOsbZWVlcLlcqa7p06cP+vTpg8+fP+Pq1as4e/Ysjh8/jjNnzsDf3x9du3YVKm9vby9Sh5aWFhYtWoQZM2aInFuyZInIBtyKilIPuCaEkO8i8V+dmJgYuQXx4cMH2NjYgGEY5ObmQkNDQ6RV8a3bt28Lno3xmZqaQk9PD3fv3pVbrPVNixYt8ObNGxQWFqJRo0Yi57lcLpKSkqCjo4MWLVoIndPQ0ICtrS1sbW1x7949TJ06FWvXrkVwcLBQuU2bNkFbWxtAWaJr2rQpDAwMoKQkfossExMTsQOBCCGkOkn1tTwxMRGnTp1CSkqK0HZXAJCdnY0vX77gyJEjUgXA5XLx5csXXLx4EUeOHEFeXh6aNGkCNzc3uLu7l3tdSkoKjI2NRY7r6enhw4cPUsXQkPXq1Qu3bt1CTEwMRowYIXI+KCgIW7ZswZo1a3DlyhWkpqbixIkTglWU+Hr06AFDQ0PExsaK1GFpaSm265UQQmoziRPk48ePMW3aNOTl5QEoG7TzdZJksVgiE74lkZGRATabDSUlJaxcuRJsNhshISHYunUrVFRUMGXKFLHX5efni+3yVVZWFsT4tcpWaWmoJk6ciEOHDsHHxwf9+vUTeu6bk5OD4OBgqKmpwcbGBm/evME///yD8PBwke7wjx8/4s2bN9DT06vul0AIIXIhcYLcsWMHVFVV8ddff6Fp06ZwcHDA5s2bBS2QZcuWYfny5VIH0L59e9y+fRvKysqCLj5bW1uMHDkS+/btg4uLi0hrBYBIC7Yyc+fOxdy5c4WOGRoaSh1vfdOiRQts2rQJ8+fPx5gxY+Dg4IBmzZohNTUV4eHh+PTpEzZu3IimTZvCw8MD9+/fx7Jly3D27FlYWFhAQ0MDSUlJiIiIQEFBAX777beafkmEECITEifI2NhYTJ48Gf3790dGRgaAsikALVu2xJgxY3D16lXs2LEDBw4ckDqIb0erKisrY8yYMdi5cyeSk5PRtm1bqeqr7PklEWZtbY3Q0FD4+vri6NGjyMnJgZaWFnr06AE3NzdBz4CGhgb+/vtvnDhxAtHR0di/fz8KCgrQqlUr9OvXDz///DNNsSGE1BsSJ8i8vDzBQIsmTZqAxWIhOztbcL579+7YtGmTzALjT0LPyckRmyBVVVVRWFgocpzH48lttG19ZmxsjD///LPScoqKinB0dISjo2OlZb29veHt7S1xDOJa+YQQUlOk2jCZv2iAoqIimjdvLjRaNDU1tdzJ5hXx9/eHk5OTSJfpx48fAZRNBxBHV1dX7NJ379+/p+dghBBCvpvELciJEydi1apVWL58OdavX4+RI0ciICBAsApLQEAA+vfvL3UAurq6ePDgAa5cuYKBAwcCKFt6LCoqCnp6emjTpo3Y6ywtLREaGorExER06NABAPDo0SO8f/++3IE9tVFmZiZKS0tr7P5qamrU4iaEEDGk2g9y7dq1uHPnDiIjI5GZmQlnZ2fB+pytW7fG4cOHpX5eWFpaip9++glxcXFwdnZG06ZNERUVhadPn2Lz5s0YM2YMkpOTkZCQgP79+wueL759+xZ2dnbQ0NDApEmTUFpaioCAACgqKuLMmTMSre1ZG/aDNDAwwOvXr2vs/mPHjsXJkydr7P6EEFJbSb1hckFBgaArlcfj4b///gNQNg+ucePGVQoiKysLmzdvRkxMDLhcLgwMDDBz5kzY2toCALy8vBAREYGQkBChfQL5a7E+efIECgoKsLCwwJIlS4Q24a1IbUqQWlpaguXY5I1hGGRmZgIAVFRU8OnTJ6mWmyOEkIZA6gRZn9SmBBkfHw8DAwO5349hGPz222/YunUrFBUVcfz4cYwdO1bu9yWEkLpGqvkQFy9exOjRo7F3717BsQcPHmDUqFG4cuWKzIMjskXJkRBCJCdxgnzw4AHmzp2LzMxMoX0ftbW1kZ+fDw8PDzx8+FAOIRJZoORICCHSkThB+vj4oE2bNjh16hSGDx8uOK6vr4/IyEjo6+tj165dcgmSfB9KjoQQIj2JE2RsbCwcHR3FzktUV1eHg4MD7ddXSxUUFAjmsDZv3rxKa+YSQkhDI3GCLCkpQUlJSbnni4qKKjxPao6qqirOnj2LPn36IDU1FYMGDRJMzyGEECKexAmyS5cuiI6OBo/HEznH4/EQHR0tslEuqX65ubmIi4sTOa6pqSlIku/evaMkSQghlZA4Qc6YMQNxcXFwcHDA0aNHcf36ddy4cQNBQUFwcHBAXFwc3Nzc5BkrqQSXy8WePXswevRosZP/KUkSQojkpJoHGR4ejnXr1uHLly+CLagYhoGqqip+//13iRawrk3q0zxIfnIMDAxE48aNkZGRgQ0bNojs2wiUtTKHDx+O//77D+3atcOlS5cEy/URQggpI/FarABgb2+PoUOH4vLly3j//j0YhkGbNm3Qr18/aGpqyitGUgl+cvTz88Pw4cMxceJEXLx4EcuWLQOLxYK9vb1QeX5Lkp8kBw0aREmSEEK+IVWCBMpGrPKXgCM1Lzc3F76+vvDz84ONjQ3mzJkDAwMDGBgYoLS0FCtXroSGhgasra2FrqMkSQghFZM6QT5//hzR0dFITEwEm82Gvr4+Ro0aBSMjI3nERyrw+fNnHDx4EAEBARgwYAAWLVok2P2kefPmcHFxQVxcHA4cOAAzMzPBHpt8lCQJIaR8UiXIP//8E76+viJ7Nx46dAizZs3CvHnzZBocKR+Xy8XevXvh7+8PBQUFJCQkoFGjRmCxWODxeFBWVoa+vj46d+6MsLAwsaOPAUqShBBSHolHsUZFRWHv3r3o1asXAgMDcffuXdy8eRNHjhyBpaUl9uzZgzNnzsgzVvL/ff3M0draGlu2bEHjxo0xZcoUpKSkQFlZGQCQnZ2N7OxsFBQUID8/v9z6aHQrIYSIkngU6/jx4wEAwcHBUFQUbniWlJRg0qRJYLPZCA4Oln2UclIXR7Hm5OTg0KFD2L9/P4YNGwZPT08YGBjg5cuXWLJkCb58+YK5c+dCUVERT548gb+/P+zs7LBhwwYAEIw+FodGtxJCyP9I3IKMj4/HiBEjRJIjACgoKGD48OF49eqVTIMjwkpLSxEUFARfX1/07dtXkBwBoFOnTlizZg0aNWqExYsXY+HChfD398fQoUMxadIksFisCpMjQC1JQgj5msQJUkVFpcJuury8PLDZUu2eRaTEZrNhY2MDRUVFcLlclJaWCs4pKCjAyMgIffr0QefOnRESEoKgoCCsX79eZO3VijoNKEkSQkgZiTOamZkZwsLCkJOTI3IuKysLYWFhMDMzk2VsRAwDAwMcP34cL168wKZNm/DixQvBOWVlZejp6SEuLg7NmzeHmZkZFBUVkZ2djXv37iEzMxNcLhcsFqvCdXMpSRJCiBTPIB8/fgxnZ2doa2tj8uTJ6Ny5MxQVFfHy5UsEBAQgIyMDR44cQffu3eUds8zUxWeQfC9evMBPP/0Ec3NzTJ48GQMHDsSjR48wZ84caGho4NSpU8jIyMDKlSvx7NkzZGRkQEdHBxwOBytWrICBgQFKSkqgoKBQ7j3omSQhpCGTaqm5S5cuYdmyZcjMzBRaak5LSwvr1q0TmYxe29XlBAkAL1++xK+//ors7GwAZS35kpISrFq1Cr1798asWbPw7t072NnZwcHBAffu3cP169cRFxeH4OBgoY2vy0NJkhDSUEmVIIGynTuuXbuGN2/eoKSkBB06dEDfvn2hqqoqrxjlpq4nSABISUnBhQsXcPv2bWhqaqJ///6wtraGvb09EhISoKysjMmTJ2Px4sUAgAcPHmDFihUwNTXF6tWrBVNCKkJJkhDSEEm9ko6ysjKGDBkij1hIFbRu3RpTp07F1KlTwTAMWCwWdu7ciYSEBEyZMgVt27aFt7c3iouLsWzZMpibm0NPTw8vX74UGpFcWloKNpuN/Px8kS87tJgAIaQhKjdBfvz4sUoVtmzZssrBkO/D7/Z+/vw5mjdvDk9PT2hqaoLNZmPDhg1QUFDAggULUFJSAh6PB4Zh8OLFC6irq6Nt27Y4d+4cnj9/jgkTJkBPT0+obkqShJCGptwEOXDgwErnzX2LxWIhNjb2u4Nq6PiJy9jYuErXFxUVgcViCQbg2Nvbg8ViwcvLC0+ePMGDBw8wc+ZMKCgoICIiAmFhYXB3d8f27dvRrFkz2NjYiCRIgJIkIaRhKTdB2tnZSZ0gyfdjGAa//fYbfHx8cPLkSYwYMUKqa1ksFszMzPD48WPcuXMHgwYNgpqaGsaOHQsWi4VNmzbBxMQEo0ePBgBMnToV165dw7Zt26CsrIwVK1aga9eu5d6DkiQhpKEoN0F6e3tXZxwE/0uOW7duBVD2JUWaJMn/QjNmzBiEhITA398f6urqsLCwgLq6OhwdHQW7ffAT2v3795GcnAwWi4WioiL88MMPACBY8FwcSpKEkIZA6lGs9UltGsUaFxeHvXv3YuvWrVBSUsKwYcMQHR0NZWVlqVuSQNk8yVmzZkFRURFNmjSBlZUV3NzcAECQ+KKiovDHH3+AYRi4u7vj6dOnyM/Px+bNm6Gjo4PCwkK8fv0a2traaNWqlcg9aHQrIaQ+KzdBRkVFValCftedpCIjI+Hn54eEhARoamqie/fuWLhwYaVz9JYuXYqwsDCR4x06dMDZs2clundtSpDjx4/H8ePHoaSkhNDQUIwZMwbz5s3Dzp07q5wkk5OT8c8//+D27dvo27cvnJ2dBedOnz6NFStWgGEYrFmzBqNHj0ZSUhLi4uLw8OFDDB8+HOnp6fjrr78wZMgQuLm5QUVFReQelCQJIfVVuQnSyMhIqmeQ/Odfz58/l/gaPz8/eHt7w9LSElZWVsjOzkZAQABYLBYiIyOhq6tb7rU///wzPnz4IGgV8WloaMDGxkai+9emBAlAkBzHjh0LoOxn+r1JUpyvk+Pq1asF9ysuLgaXy4Wnpyfu3bsHXV1dfP78GVu2bMGAAQPK/TxQkiSE1EflPoP08vKS640LCgqwY8cO9O7dG4cPHxYc7969O9zc3HDixAl4enqWe/2HDx/QpUsXjBs3Tq5xVpdvkyNQ9kxxx44dAICdO3dK/UwS+N8XF77Lly9j9erVAIA//vhDcL+ioiIoKSlBQ0MD/fv3R2xsLNLS0rB06VIMHDiwwnvQM0lCSL3E1JDHjx8zxsbGzNGjR4WOFxUVMYaGhsyqVasqvN7c3JzZtm0bU1paymRnZzMlJSVSx8DhcKS+RtYCAwOZ3r17MydPniy3TGlpKePp6ckAYJSVlZnTp09X+X7r1q1jDA0NmfDwcMGxoqIihmEYprCwkDl16hRjbW3NWFpaMvb29oyhoSGTnJwsUd05OTlMnz59GABMu3btmNevX1c5TkIIqWlSr6RTkYKCArHPqcT54YcfxM6ZTE1NBcMw4HA45V7L5XLx5csXXLx4EUeOHEFeXh6aNGkCNzc3uLu7Vzn+muDs7Cz0bFAcWbQkgbLVcj5//gwVFRXBoJuSkhIoKiqiuLgY58+fx19//YW8vDx4e3ujadOmOHv2rETL0QHUkiSE1C9SJcg7d+4gLCwMKSkpQnsKMgyDnJwcKCgoIDw8/LsC8vX1haamJkaNGlVumYyMDLDZbCgpKWHlypVgs9kICQnB1q1boaKigilTpohc4+Pjg507d35XbDVJFkmSzWZjxowZuHHjBqKiomBoaAhtbW0UFxfj7NmzguS4du1aDBo0CADQpUsXKCoqCrpqmW+6bL9FSZIQUl9IPM3j+vXrmDFjBkpLS6GgoIDS0lLBLvUlJSVgs9kYMmTIdyWhU6dOYeHChVi3bh0mTJhQYdnPnz9DWVkZjRo1AlA2b2/kyJHIz8/H1atXJRpgVBsG6UiLkcHAneTkZOTl5YHD4aC0tBTnzp3Dtm3bkJeXh3Xr1qF///5C67QWFBSgoKAAGhoaKCkpgbKyMm2VRQip/yTti3V2dmZsbGyYhIQEJi0tjTE0NGSuXr3KMAzD3L17lzE1NWWuX79e5b7eu3fvMj/88AOzbNmyKtexY8cOhsPhMO/evZOofG14BlkVsnwm+enTJ8bR0ZHp06cPc+XKFaawsFDovL+/PzN+/HjG3NycGTp0KLNw4UImMTGRYRiGKS4urrBueiZJCKnL2JIm0ri4ODg6OqJjx46ClgN/V/oePXrAzs6uyq3HhIQEeHh4wMLCQjDCsiqaNWsGAMjJyalyHXUBv7vV09MTPB4PdnZ2OHPmTJXqSkpKQmxsLAYOHIgff/xR8LwxLS0N69atg5eXF0pLS+Hm5oY+ffrg3bt3cHJywuvXr6GgoCDU1f4tfncr/7pBgwYhMTGxSnESQkh1kzhBFhUVCQbgaGlpQUFBAZmZmYLzRkZGVVqoPC0tDTNmzEC7du3g4+MDJSWlSq/x9/eHk5OTyB9n/g4kWlpaUsdR18gqSbZu3RqtWrXCzZs38erVK8Hxffv2ITAwEADA4XDg4eGB1atXY+XKldDV1YW3tzfy8vIq7cqmJEkIqaskTpBdunTB+fPnyy5is9G6dWtcvXpVcD4+Ph4aGhpS3ZzL5cLd3R3Kysrw9fWFmpqaRNfp6uriwYMHuHLliuBYYWEhoqKioKenJ1hvtL6TRZJs0aIFduzYge7du0NbWxsAcPHiRQQGBqJv377w8PBAREQENm7cCAAwMTGBpaUl4uPj8eXLF4nuQUmSEFIXSTyKdcqUKZg3bx5mzpwJX19fQZeqoqIiVFRUEBYWhjFjxkh183nz5uHFixfw9PTEpUuXRM73798fhYWFSEhIQP/+/cFml+VzGxsbmJubY+HChXB2dkbTpk0RFRWF5ORkbN68WaoY6jpZjG41MjLCxo0bBQNzEhISAJS95wMHDkTz5s2xbt06sFgsLF68GCUlJcjPz0d+fr5QPfxNl8Wh0a2EkLpGqsXK/fz8BK2LvLw8zJw5E3fu3AEAdO3aFfv27YOOjo7ENzc0NKzw/JEjRxATE4OIiAiEhISgffv2gnNZWVnYvHkzYmJiwOVyYWBggJkzZ8LW1laq+9e1UazlYWS4LJ23tzf8/f1x48YNNG3aFFwuF5GRkdiwYQOGDBmCFy9eoHHjxggODoaysjJiY2OhpaWF1q1bV5gkARrdSgipQ753lE9cXBwTHx/PlJaWfm9V1a6ujmItj6xGt0ZHRzM//PCD0Go7XC6XCQ4OZgwNDRlTU1Pm5s2bDMMwzIMHD5jhw4czvXr1YjIyMhiGYSpd1ejt27eMkpISA4AZMmRIlWIkhBB5++6VdDp16vT9WZrIhKxW3OnZsyd0dXVx4sQJdOzYESYmJlBXV4e9vT3U1NRQUlICS0tLPHv2DBs2bEBSUhIUFRVx8+ZNmJiYoE2bNuW2JLOysuDg4ICioiJ07NgR/v7+snjphBAic7QfZD3pYv0aI4Pu1pcvX8LV1RWtWrWCrq4urK2tYW1tDRUVFSgpKeHFixdYuXIlnjx5gpEjR6KgoADZ2dm4d+8ezp49K3a7sqysLAwdOhR3795Fx44dcenSJbRt21ZGr5oQQmRL4lGspO6QxehWQ0NDHD16FD169EBqaiouXryIRo0aQUlJCU+fPhUkRzc3N2zduhW7du3CokWL4OzsLFjd6GuUHAkhdQ21IOthC5JPFi1J5v+vvcrlctG4cWM8fvwY69atw+PHjzF9+nT89ttvQuX522Z9jZIjIaQuohZkPSbLFXcaN26M+/fvw8vLSyQ58ldUAkDJkRBSb1CCrOe+N0nyV8rh8Xjw8fHBgwcP4O7uLpQcy1u0nJIjIaQuK7eLde/evdJXxmJh5syZ3x1UdanvXaxfk0V366tXr3Du3DnMnTsXACVHQkj9Vm6CNDIykr4yFgvPnz//7qCqS0NKkIBsFxOg5EgIqe/KnQd55MiR6oyDVANZzZMEQMmREFLv0SjWBtSC5JNlS/JrlBwJIfWJTAfpJCcny7I6IieyHN3KR8mREFLfSLXUXGRkJI4fP46UlBShvRgZhkFOTg5at26NqKgomQdJZE+W3a2UHAkh9ZHELchTp05h8eLFePjwIUpLS/H+/XvweDwoKCggKysLhYWFsLCwkGesRMZk0ZKk5EgIqa8kTpCHDh2CsbExrl+/jpCQEACAl5cXzp8/j7CwMKioqKBnz55yC5TIx/ckSUqOhJD6TOIE+ebNG9jb20NDQ0MwgrGoqAgA0KFDB0yYMAEHDhyQT5RErqqSJCk5EkLqO4kTJJvNFjx31NbWhqKiIj59+iQ43759e8THx8s+QlItpEmSlBwJIQ2BxAnSxMQEERER4PF4YLFY0NfXx/nz5wXnHz58iGbNmsklSFI9JEmSlBwJIQ2FxAnS3d0dL168gIuLCwBg4sSJuHr1KiZPnozp06cjIiICQ4cOlVugpHpUlCQpORJCGhKJE6SlpSW2bt0KPT09AICzszPs7Oxw//59/Pfff7CyssK8efPkFiipPuKSZFBQECVHQkiD8t0r6Xz58gUAoK6uLpOAqlNDXUlHUl+vuMNHyZEQ0lBI3IJMSUlBfn6+yHF1dXWoq6sjMzMTSUlJMg2O1KyvW5IAJUdCSMMicYK0srLCuXPnyj1//PhxTJo0SSZBkdqDnyTXrl1LyZEQ0qBUuNTchw8fkJKSAqCsu+3Nmze4f/++SLmioiJcvnwZPB5PPlGSGsVisbBixYqaDoMQQqpVhQny+PHj2LlzJ1gsFlgsFnx9feHr6yu2LMMwcHJykkuQhBBCSHWrMEH26tULnp6eYBgGu3btgpWVFYyNjUXKKSkpoXPnzhgyZIjcAiWEEEKqk8SjWI2MjODt7Q07OzuZB/Hw4UNs2bIFT58+BYvFQvfu3bFkyRJwOBy5XMdHo1gJIYSUR+IEGR4ejp49e8p8kMbbt29hZ2cHHR0dTJw4EYWFhQgMDAQAnDlzBk2bNpXpdV+jBEkIIaQ8Eu8HaW9vDwD49OkTzp8/j8TERLDZbLRv3x7Dhg2Djo5OlQLw9/cHj8dDQEAAdHV1AQADBgzAxIkTcezYMcyaNUum1xFCCCGSkGrD5NDQUKxbtw48Hk9ow+RNmzZh+fLlmDBhgtQB3L59G+bm5oIkBwCmpqbQ09PD3bt3ZX4dIYQQIgmJE+TVq1exatUqdOjQAe7u7jAyMkJJSQlevXqFgwcP4o8//kCbNm3Qp08fqQJISUkRO/BHT08PHz58kPl1hBBCiCQkTpD79u2Dvr4+QkNDhZaV69q1K4YNG4YJEyZg//79UifI/Px8qKmpiRxXVlZGXl6ezK7z8fERWjKNz9DQUKp4CSGEVL8aGS/CSMjMzIzZs2dPuef37t3LWFhYSFqdAIfDYVauXCly/Oeff2YGDx4s8+ukZW9vL7O65FV/VeuQ5jpJylZWpqLzFZ3jcDiV3rs2oM+K5GXps0KfFUnLyvtnVRGJl5pTVFQEm11+cRaLhaKiIpkkbb6K7ieP6wghhBA+iTNJly5dEBUVhcLCQpFzBQUFiIqKQteuXaUOQFVVVWydPB5PbBfq914nLUdHR5nVJa/6q1qHNNdJUrayMhWdl/fPuTrQZ0XysvRZoc+KpGVr8v2WeB7ktWvXMGPGDBgbG2P69Ono3LkzFBUV8fLlS+zfvx/Pnz/H7t27MXjwYKkCGDFiBLS0tBAUFCR0fMiQITA0NMSePXtkeh2pe2i+KpEUfVaILEncguzXrx9Wr16NhIQELFq0CGPHjsXIkSOxcOFCvHr1CsuXL5c6OQJlGzE/fvwYiYmJgmOPHj3C+/fvYWlpKfPrSN3D326LkMrQZ4XIktQbJqelpeHcuXN48+YNSkpKoK+vj+HDh6NVq1ZVCoC/Io6GhgYmTZqE0tJSBAQEQFFREWfOnIGGhgaSk5ORkJCA/v37C54vSnIdIYQQUlVSJ0h54K+p+uTJEygoKMDCwgJLlixBx44dAQBeXl6IiIhASEgI2rdvL/F1hBBCSFVVmCCNjY3h5eUllwXKCSGEkNqswmeQtaBxSUilCgsLERUVhWnTpiEqKqqmwyG1VHR0NIYNG4YePXrA2dkZCQkJNR0SqeVowiCp8wYOHIhTp04hKSkJpaWlNR0OqYViY2Oxdu1a/Pnnn7h9+zZ69OiBxYsX13RYpJajBEnqvNOnT2Pv3r1o3bp1TYdCaqn3799j6tSpMDY2hoKCAuzt7fH69euaDovUcpWuxRoaGopbt25JVBmLxcKGDRu+OyjScOTk5CAyMhKhoaFYs2YNzMzMhM5Lsim2JHt/krrtez8nNjY2sLGxEZS/c+cOevXqVZ0vgdRBlSbIe/fu4d69exJVRgmSSCo2NhYHDx7EhQsXxK6IBJRN5XF1dYWOjg48PDwEm2K7uLhIvCk2qdvk8Tl58+YNfHx84OfnVx0vgdRhlSbIpUuXYvjw4dURC2lAwsPD8eTJE8yePRssFgvbt28XKUObYhNZf04yMjLg7u6OpUuXolOnTtX2OkjdVGmCbNKkCVq2bFkdsZAGZNasWVi+fDkAICwsTGwZ2hSbyPJz8uXLF8yYMQOTJ0+Gra2tfAMn9QIN0iE1QkdHp9IyKSkpYldook2xGw5ZfU6Kioowb948DBgwAFOmTJF5nKR+ogRJaq2qbqZNGhZJPieXLl3CtWvXcPjwYZibmwv+Cw0Nre5wSR1SYRerp6cnjIyMqisWQoRIu1BFQECAnCIhtZkknxMbGxva5YNIrdIESUhtRJtiE0nQ54R8D/r0kFqrujbFJnUbfU6IvFCCJLWWrq4u3r17J3L8/fv30NPTq4GISG1EnxMiL5QgSa1Fm2ITSdDnhMhLpfMgCakprq6uiIiIwNSpU4U2xW7evDkcHBxqOjxSS9DnhMgLtSBJrdW+fXv4+fmhXbt22Lt3Lw4ePAhTU1McOXIEGhoaNR0eqSXoc0LkpcINkwkhhJCGilqQhBBCiBiUIAkhhBAxKEESQgghYlCCJIQQQsSgBEkIIYSIQQmSEEIIEYMSJCGEECIGJUhC6pG7d+/Cz8+vpsOo9R48eIB9+/ZJvaUaaVgoQRJST9y5cweurq5QVlau6VCq1bRp02BoaCjVNU2aNMHhw4exceNGOUVF6gNKkKTWCQsLg6GhodB/3bp1w+DBg7F48WLEx8fLPYbc3Fz4+Pjg4sWLQscfPXoES0tLHDx4UO4xSCMjIwOenp6YOnUqnJ2dazqcWq9jx47Yvn07/P39ER0dXdPhkFqKFisntZajoyPMzMwAAPn5+YiLi0NERATOnz+PwMBAdOvWTW73zs3Nxc6dOzF+/HhYWVkJjhsZGWH9+vUwMTGR272rYsuWLVBXV8e8efNqOpQ6o1evXhg5ciS8vb0xaNAgNG7cuKZDIrUMtSBJrdWjRw+MGzcO48aNg7OzM1avXo0DBw4gPz8fu3fvrpGYGjVqBGtra7Ro0aJG7i/Ox48fERERgcmTJze47tXv5ebmhvT0dBw/frymQyG1ECVIUqf06NEDTZs2xevXrwXHhgwZAhsbG5Gyv//+OwwNDfHhwwcA/+u6PXfuHDZu3IiBAwfCzMwMdnZ2Ql2phoaGglbj8ePHYWhoCB8fHwBlg2C+/jf//hMnTsTZs2cxbtw4mJiYwNLSEr///jtyc3Px4MEDTJs2Debm5rC0tMSMGTOQkJAgEu/r168xf/589O7dG6ampnB0dMS///5b6c8kPDwcJSUlsLa2Fjn39OlTzJo1Cz/++CO6d++O8ePHi+1S5HK5gpZUt27dMHz4cBw8eBClpaUi5TZu3AgrKyuYmJhg+PDh+PPPP5Gfny9UjsfjYc+ePRg+fDh++OEH9OvXD8uXL8fHjx+FyvHfo4SEBMyfPx+9evWChYUFfv75Z8TFxYnEGRgYiGHDhqFbt26wsbHBoUOHxA60SUtLw6pVqzBkyBCYmppixIgR2L17NwoKCoTKGRsbQ19fHydOnCj/B0waLOpiJXXKx48fkZ2dDWNj4yrXsWrVKnTo0AFubm7gcrkICAjAvHnzEBkZCQMDA3h5eSErKwubNm2ChYUFxo0bV+n9YmNjsWnTJkycOBHjxo1DTEwMwsPDER8fj/j4eIwePRpDhw5FXFwcjh07hpkzZ+L06dOCFl9sbCxcXFzQpEkTTJs2DSoqKoiOjsbs2bOxbds22Nralnvv//77D+3atUO7du2Ejj9+/Bg//fQTWrZsCVdXVzRq1AiRkZH49ddfkZycjFmzZgEoS3qOjo5ISUmBk5MT2rRpg9u3b2PTpk14//49Vq1aBaCsm3vSpElISEjA+PHjYWhoiKdPn8LX1xfXr19HUFAQFBUVUVxcjOnTp+P27duwtbWFs7MzEhMTcezYMVy+fBnHjh1D69athWL96aef0K9fP8yfPx+JiYkICgrC7NmzhX5Ge/fuxfbt28HhcPDLL78AAEJCQvDu3TuhurhcLpycnJCVlYXJkydDV1cXt2/fxl9//YV79+6JPD+2tLRESEgIMjIyoKOjU+H7TBoYhpBa5sSJEwyHw2ECAwOZtLQ0Ji0tjXn37h1z9uxZZsSIEYyxsTFz7do1QfnBgwcz1tbWIvUsWbKE4XA4TGpqqlC9s2fPZoqLiwXlzp8/z3A4HGbv3r2CY0lJSQyHw2GWLVsmVOedO3cYDofD7NixQ+j+ZmZmzIcPHwTHSkpKmOHDhzMcDofZt2+fUB1r1qxhOBwOc+/ePcExe3t7ZsCAAUx2drbgGI/HY2xtbZnBgwdX+PPq3r07M2XKFJHj/Ps8fvxYcKygoIAZMGAA8+OPPwqOeXl5McbGxsyDBw+Erl+xYgVjaGjIvHv3jmEYhtmxYwfD4XCYEydOCJXbuXMnw+FwmNOnTzMMwzB+fn4Mh8Nhdu/eLVTu2rVrDIfDYWbNmiU4xn+PDh48KFR27dq1DIfDYe7fv88wDMNkZGQw3bp1Y4YOHcp8+fJFUC43N5cZOHAgw+FwBMfOnj3LcDgc5sCBA0J1zp07l+FwOEx8fLzQ8b///pvhcDhMTEyMyM+QNGzUxUpqrTVr1qBfv37o168frK2tBQNQ9u7di759+1a53mHDhkFBQUHwb/4UgZSUlCrX2axZM7Rs2VLwbzabjS5dugju9zUjIyMAQGpqKgDg1atXePbsGYYOHQoej4f09HSkp6cjOzsbPXr0wPv375GUlCT2vl++fAGXy0WzZs3ExgQAly9fBo/HA1D2DDUmJgZXrlwRlDt58iS6dOkCPT09wb3T09PRvXt3MAyDW7duAQDOnDmDpk2bws7OTug+Tk5O8PT0RPPmzQEAERERUFdXh6urq1C5vn37wtLSEpcvX8bnz5+Fzn3bQua/J/yf0fXr18Hj8eDo6Ag1NTVBOQ0NDejr64t93Xfu3EFWVpbg+J9//olnz57BwMBAqDw/7rS0NJGfIWnYqIuV1FrTp09H7969AQBJSUlYs2YNTExMMGDAAJneh80u+55YXFws03qVlJQAQGTgDD858++XmJgIADhy5AiOHDkitq6MjAy0bdtW5DiXywUAqKioiJybOnUqnj59Ch8fHxw8eBAWFhbo27cvRo0aJehKzMrKEvzXr18/sffOzMwEACQnJ8PY2Fjw8+LT0dHB3LlzBf9+8+YN9PX1xcZkZGSEW7du4d27d+jatavY+wH/+xkVFRUB+N+Xlw4dOpR7DV+PHj0wd+5c7N27F/369cMPP/yAPn36YOTIkejUqZNIef7o1dzc3ErrJg0LJUhSaxkaGgolw3PnziEyMhLu7u7o2LFjDUYmW/zWnbOzMwYNGiS2THmvl5+ECgsLRc6pqalh165diI+Px6VLl3Dz5k1s3boV27dvx+rVq2FnZye4d8+ePTFz5kyx9+AnJYZhwGKxKn09JSUlUFQU/6elpKQEAESSbGX49/265V8RT09PODk5ISYmBrdu3UJQUBD27NkDZ2dnrFy5Uqgsf4BRo0aNpIqJ1H+UIEmdsWDBAjg5OcHHxwfbt28XHFdSUhL8oa+L+ANWWCyW1K1jDQ0NKCgoiHRZAmWjYlVUVNCpUyd06tQJbm5uSEtLw6RJk7B69WrY2tqiadOmUFFRQW5ubqX31tPTQ1JSkkiiLCwsxJMnT9CmTRu0atUK+vr6SExMBI/HE2k9v3r1CoqKimjTpo1Ur1NPTw9AWeu0sjhTU1ORn5+Pjh07YuLEiZg4cSIKCwuxcOFCBAYGYsSIEejZs6egPL+FrK2tLVVMpP6jZ5CkzjA3N8egQYNw5swZvHjxQnC8TZs2SEtLE/yhA8paZc+ePavyvfjdo/wuPnkyNTWFrq4ujh8/LjL94/r16wgJCSn3WjabDQMDA7x580bknJubGxwdHYWmNrRo0QL6+vrIz89HQUEBlJSUYG1tjVevXuHkyZNC1ycnJ2P79u2CLx9Dhw7Fp0+fEBERIVTu+PHjcHZ2xv379wEAo0aNwufPn3Ho0CGhcrdu3cLt27cxaNAgaGhoVPpz+Vrfvn3RqFEjBAcHC72e3NxckZ/Zjh07MGLECKHPSKNGjQSLO2RnZwuV5z975HA4UsVE6j9qQZI6Zf78+bh8+TL++usv7NmzBwAwevRoXLt2DTNmzIC9vT3y8vIQFRUldh6dpJo3bw5tbW3ExMRg165dMDExQf/+/WX1MoQoKipiw4YNmDlzJiZMmABHR0e0a9cOr169QmhoKHr16oUJEyaU2y1pbm6O0NBQZGdnQ0tLS3B83rx5WLJkCZycnDB69Gioqqrizp07uHbtGoYOHQpNTU0AwOLFi3Hv3j38/vvvuHHjBkxNTfHp0yeEhIRASUkJzs7OaNGiBdzd3XHhwgUsW7YM9+/fh6GhIV6+fImwsDD07NkTQ4cOBVC2NmpMTAy2b9+Oly9fonv37nj79i2OHTuG5s2bY/ny5VL/jLS0tODp6YmtW7fCyckJo0aNAsMwCA0NFfpiBAA///wzzp07Bzc3N0yYMAGtWrXC69evERwcDD09PfTp00eo/O3bt6GpqYnOnTtLHRep3yhBkjrF2NgYw4YNw9mzZ/H48WOYmJhg7NixyM7ORlBQELy9vaGjowNbW1uYm5tX2PqqCJvNxoYNG7B+/XocOHAAs2fPlluCBIAff/wRISEh2LVrF06cOIH8/Hzo6enBw8MDbm5uFT6zGz16NEJCQnDlyhWMGTNGcNzOzg5aWlo4dOgQdu/ejdLSUrRp0waLFi3C1KlTBeVatmyJ48ePY+fOnfj3339x+vRpaGtrw8rKCr/88otgVGjjxo0RFBSEnTt34sKFCwgLC0OrVq3g5uaGmTNnCp47Kisrw8/PD3v37sWpU6dw4cIFwehXT0/PKq9C5O7uDnV1dRw+fBh//vknWrZsiYkTJyI+Ph6RkZGCcp07d0ZoaCh8fHwQEhKCz58/o0WLFhg/frygDr78/Hzcu3cP48aNk/q5KKn/WAxD+70QUteNHTsWqqqqCA4OrulQ6pTQ0FCsWrUKJ0+elHpHEFL/0VcmQuqBFStW4MGDBzh37lxNh1Jn8Nf0dXJyouRIxKIESUg9YGFhgZkzZ+L//u//hNapJeKVlJTg999/h6amJhYtWlTT4ZBaihIkIfXEggULYGtri127dtV0KLXexYsXkZSUhH379gk9kyTka/QMkpB65vPnz1JPo2hoCgsLwWKxaHswUiFKkIQQQogY1MVKCCGEiEEJkhBCCBGDEiQhhBAiBiVIQgghRAxKkIQQQogY/w895gYRmdy8fgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 468x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# labels = ['Original', 'MB-4', 'MB-8', 'MB-16', 'MB-32', 'MB-64', 'NCFlow']\n",
    "labels = ['Original', 'POP-4', 'POP-16', 'POP-64', 'CSPF']\n",
    "runtimes = [453.1963310241699, 62.34217286109924,\n",
    "            9.990257024765015, 2.2691469192504883, 6.365530]\n",
    "all_flow = [70478.83854236235, 70429.7427222552,\n",
    "            70224.60661221716, 69453.62146527924, 63296.237552]\n",
    "# runtimes = [453.1963310241699, 62.34217286109924, 23.380393981933594, \n",
    "#             9.990257024765015, 4.58151388168335, 2.2691469192504883, 1.9921107292175293]\n",
    "# all_flow = [70478.83854236235, 70429.7427222552, 70358.17715190616, \n",
    "#             70224.60661221716, 69960.28189326376, 69453.62146527924, 51699.293729925215]\n",
    "ann_factor_x = 0.78\n",
    "ann_factor_y = 1.1\n",
    "plot_runtime_vs_flow(\n",
    "    runtimes, all_flow, labels,\n",
    "    ann_factor_x, ann_factor_y,\n",
    "    output_filename=\"runtime_vs_flow_kdl_128.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 468x180 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "runtimes = [453.1963310241699, 62.34217286109924, 23.380393981933594, \n",
    "            9.990257024765015, 4.58151388168335, 2.2691469192504883, 1.9921107292175293]\n",
    "all_flow = [70478.83854236235, 70429.7427222552, 70358.17715190616, \n",
    "            70224.60661221716, 69960.28189326376, 69453.62146527924, 51699.293729925215]\n",
    "runtimes_skew = [437.9400351047516, 75.53570985794067, 25.973875999450684, \n",
    "            5.48825216293335, 1.6206519603729248, 1.436460018157959]\n",
    "all_flow_skew = [70478.83854236235, 61912.3801766266, 52341.41842061751, \n",
    "            37500.71799536422, 24077.634066166665, 14294.252342442982]\n",
    "num_subproblems = [1,4,8,16,32,64]\n",
    "\n",
    "plot_num_subproblems_vs_flow(\n",
    "    num_subproblems, all_flow, all_flow_skew,\n",
    "    output_filename=\"k_vs_flow_skewed_kdl_128.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/traffic_eng/plotting_utils.py <==
from matplotlib import pyplot as plt
import matplotlib; matplotlib.font_manager._rebuild()
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib.lines as mlines
import matplotlib.patches as mpatches
from matplotlib.ticker import MultipleLocator
import seaborn as sns
from matplotlib import rc
import numpy as np
sns.set_style('ticks')
font = {
    'font.family':'Roboto',
    'font.size': 12,
}
sns.set_style(font)
paper_rc = {
    'lines.linewidth': 3,
    'lines.markersize': 10,
}
sns.set_context("paper", font_scale=2, rc=paper_rc)
current_palette = sns.color_palette()


def plot_runtime_vs_flow(runtimes, all_flow, labels,
                         ann_factor_x, ann_factor_y, 
                         output_filename=None):
    plt.figure(figsize=(6.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    for (runtime, flow, label) in zip(
        runtimes, all_flow, labels):
        ax.scatter(runtime, flow, label=label)
        if label is not None:
            if label is 'CSPF':
                ax.annotate(label, (runtime*ann_factor_x, flow*0.77))
            else:
                ax.annotate(label, (runtime*ann_factor_x, flow*ann_factor_y))

    ax.set_ylabel("Total allocated flow")
    ax.set_xlabel("Runtime (seconds)")
    ax.set_xscale('log')
    ax.yaxis.major.formatter._useMathText = True
    ax.set_yticks([0, 25000, 50000, 75000])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(xmin, xmax*1.2)
    plt.ylim(0, ymax*1.15)
    plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    sns.despine()
    
    bbox_props = dict(boxstyle="larrow", ec="k", lw=2, fc="white")
    t = ax.text(5, 27000, "Better", ha="center", va="center", rotation=-45,
                bbox=bbox_props)
    bb = t.get_bbox_patch()
    bb.set_boxstyle("larrow", pad=0.3)
        
    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()


def plot_num_subproblems_vs_flow(num_subproblems, all_flow, all_flow_skew,
                                 output_filename=None):
    plt.figure(figsize=(6.5, 2.5))
    ax = plt.subplot2grid((1, 1), (0, 0), colspan=1)
    for (n, flow) in zip(
        num_subproblems, all_flow_skew):
        ax.scatter(n, flow)

    ax.set_ylabel("Total allocated flow")
    ax.set_xlabel("Number of sub-problems")
    plt.xscale('log', base=2)
    ax.set_xticks([1,2,4,8,16,32,64])
    ax.set_xticklabels([1,2,4,8,16,32,64])
    ax.yaxis.major.formatter._useMathText = True
    ax.set_yticks([0, 25000, 50000, 75000])
    xmin, xmax = plt.xlim()
    ymin, ymax = plt.ylim()
    plt.xlim(xmin, xmax*1.2)
    plt.ylim(0, ymax*1.15)
    plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))
    sns.despine()
    
    for i, f_skew in enumerate(all_flow_skew):
        if i == 0:
            continue
        n = num_subproblems[i]
        f = all_flow[i]
        ax.plot([n,n], [f, f_skew], '--o', color='k', markerfacecolor="None", linewidth=1, zorder=0)

    if output_filename is not None:
        with PdfPages(output_filename) as pdf:
            pdf.savefig(bbox_inches='tight')
            
    plt.show()

